On the Evaluation of Large Language Models in Unit Test Generation

Unit testing is an essential activity in software development for verifying the correctness of software components. However, manually writing unit tests is challenging and time-consuming. The emergence of Large Language Models (LLMs) offers a new direction for automating unit test generation. Existing research primarily focuses on closed-source LLMs (e.g., ChatGPT and CodeX) with fixed prompting strategies, leaving the capabilities of advanced open-source LLMs with various prompting settings unexplored. Particularly, open-source LLMs offer advantages in data privacy protection and have demonstrated superior performance in some tasks. Moreover, effective prompting is crucial for maximizing LLMs' capabilities. In this paper, we conduct the first empirical study to fill this gap, based on 17 Java projects, five widely-used open-source LLMs with different structures and parameter sizes, and comprehensive evaluation metrics. Our findings highlight the significant influence of various prompt factors, show the performance of open-source LLMs compared to the commercial GPT-4 and the traditional Evosuite, and identify limitations in LLM-based unit test generation. We then derive a series of implications from our study to guide future research and practical use of LLM-based unit test generation.

==> Figures/fig2.py <==
import collections
import os
from matplotlib.ticker import FuncFormatter
import math
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import matplotlib

font = {
    'size': 36,  # 增加字体大小
    'weight': 'light'  # 使用更细的字体
}

matplotlib.rc('font', **font)
if not os.path.exists('./bar2'):
    os.makedirs('./bar2')

# metrics = ['compile_rate', 'found_bugs', 'mean_line_cov', 'mean_branch_cov']


df_compile = pd.read_csv('D:/Projects/iSTA/utanalysis/归档/filter_method_pass_rate.csv', index_col=False,
                         sep=r'\s*,\s*', engine='python')
df = pd.read_csv('D:/Projects/iSTA/utanalysis/归档/result-filter.csv',
                 index_col=False, sep=r'\s*,\s*', engine='python')
df.fillna(0, inplace=True)
ablation_groups = [
    'full',
    'no_class_constructor',
    'no_class_fields',
    'no_class_other_methods',
    'no_param_constructor',
    'no_param'
]

_, axes = plt.subplots(2, 3, facecolor='w', gridspec_kw={
    'width_ratios': (1, 1, 1)}, figsize=(39, 16), dpi=300)

plt.subplots_adjust(hspace=0.28, wspace=0.15, top=0.93, bottom=0.08, left=0.03, right=0.995)

# X轴标签

metrics = ['compile_rate', 'mean_line_cov', 'mean_branch_cov']
x = ['deepseek-coder-6.7b-instruct', 'deepseek-coder-33b-instruct']

x_label_mapper = ['DS-7B', 'DS-33B']

xlabels = ["(a.2) Compile rate", "(b.2) Line coverage", "(c.2) Branch coverage"]

for col_index in range(3):
    metric = metrics[col_index]
    row_index = 1
    # metric = 'compile_rate'
    data_dict = collections.defaultdict(lambda: collections.defaultdict(list))

    if metric == 'compile_rate':
        for index, row in df_compile.iterrows():
            data_dict[row['model']][row['ablation']].append(row[metric] * 100)
    else:
        for index, row in df.iterrows():
            data_dict[row['model']][row['ablation']].append(row[metric])

    patterns = ['/', '\\', 'x', 'o', '.', '*']
    colors = ['b', 'g', 'r', 'c', 'm', 'y']
    bar_width = 0.1
    bar_spacing = 0.02  # 组内柱子之间的间隔
    group_spacing = 0.05  # 组之间的间隙
    group_width = len(ablation_groups) * (bar_width + bar_spacing) + group_spacing

    averages = collections.defaultdict(dict)
    ymax = 0

    for model, ablations in data_dict.items():
        for ablation, values in ablations.items():
            averages[model][ablation] = np.mean(values) if values else 0
            if np.mean(values) > ymax:
                ymax = np.mean(values)

    # plt.figure(figsize=(13, 8))
    for i, ablation in enumerate(ablation_groups):
        means = [averages[model].get(ablation, 0) for model in x]
        # 通过增加间隔来调整每个柱子的位置
        positions = [j * group_width + i * (bar_width + bar_spacing) for j in range(len(x))]
        axes[row_index][col_index].bar(positions, means, bar_width, label=ablation, hatch=patterns[i % len(patterns)],
                                       edgecolor='black', color='none')

    # 设置x轴刻度位置为每组的中心
    axes[row_index][col_index].set_xticks(
        [i * group_width + (group_width - group_spacing) / 2 for i in range(len(x))], x_label_mapper,
        fontdict={'weight': 'light', 'size': 36})
    # axes[row_index][col_index].xaxis.set_tick_params(pad=-2)

    # 设置y轴刻度格式
    if metric != 'found_bugs':
        axes[row_index][col_index].yaxis.set_major_formatter(FuncFormatter(lambda y, _: f'{y:.0f}%'))

    # axes[row_index][col_index].set_ylim(0, ymax * 1.2)
    # ylim = math.ceil(ymax / 10.0) * 10
    # yticks = range(0, ylim + 10, 10)
    # yticks_str = [f"{ytick}%" for ytick in yticks]
    # axes[row_index][col_index].set_yticks(fontdict={'weight':'light', 'size': 10})
    # axes[row_index][col_index].tick_params(axis='y', labelsize=32)
    axes[row_index][col_index].set_xlabel(xlabels[col_index], fontdict={'weight': 'bold', 'size': 36}, labelpad=10)
    # axes[row_index][col_index].set_ylabel(metric.replace('_', ' ').capitalize(),
    #                                       fontdict={'weight':'light', 'size': 30})

    # plt.title(f'{metric} by Model')
    # plt.legend(ncol=2)

    # plt.tight_layout()
    # plt.savefig(f'./bar2/ds_{metric}_plot.png')
    # plt.close()
    # plt.show()

metrics = ['compile_rate', 'mean_line_cov', 'mean_branch_cov']
x = ['CodeLlama-7b-Instruct-hf', 'CodeLlama-13b-Instruct-hf', 'Phind-CodeLlama-34B-v2']

x_label_mapper = ['CL-7B', 'CL-13B', 'PD-34B']

xlabels = ["(a.1) Compile rate", "(b.1) Line coverage", "(c.1) Branch coverage"]

for col_index in range(3):
    metric = metrics[col_index]
    row_index = 0
    # metric = 'compile_rate'
    data_dict = collections.defaultdict(lambda: collections.defaultdict(list))
    if metric == 'compile_rate':
        for index, row in df_compile.iterrows():
            data_dict[row['model']][row['ablation']].append(row[metric] * 100)
    else:
        for index, row in df.iterrows():
            data_dict[row['model']][row['ablation']].append(row[metric])

    patterns = ['/', '\\', 'x', 'o', '.', '*']
    colors = ['b', 'g', 'r', 'c', 'm', 'y']
    bar_width = 0.1
    bar_spacing = 0.02  # 组内柱子之间的间隔
    group_spacing = 0.05  # 组之间的间隙
    group_width = len(ablation_groups) * (bar_width + bar_spacing) + group_spacing

    averages = collections.defaultdict(dict)
    ymax = 0
    for model, ablations in data_dict.items():
        for ablation, values in ablations.items():
            averages[model][ablation] = np.mean(values) if values else 0
            if np.mean(values) > ymax:
                ymax = np.mean(values)

    # plt.figure(figsize=(13, 8))
    for i, ablation in enumerate(ablation_groups):
        means = [averages[model].get(ablation, 0) for model in x]
        # 通过增加间隔来调整每个柱子的位置
        positions = [j * group_width + i * (bar_width + bar_spacing) for j in range(len(x))]
        axes[row_index][col_index].bar(positions, means, bar_width, label=ablation, hatch=patterns[i % len(patterns)],
                                       edgecolor='black', color='none')

    # plt.ylim(0, ymax * 1.15)
    # 设置x轴刻度位置为每组的中心
    axes[row_index][col_index].set_xticks(
        [i * group_width + (group_width - group_spacing) / 2 for i in range(len(x))], x_label_mapper,
        fontdict={'weight': 'light', 'size': 32}, rotation=0)
    # 设置y轴刻度格式
    if metric != 'found_bugs':
        axes[row_index][col_index].yaxis.set_major_formatter(FuncFormatter(lambda y, _: f'{y:.0f}%'))

    axes[row_index][col_index].set_xlabel(xlabels[col_index], fontdict={'weight': 'bold', 'size': 36}, labelpad=10)
    # axes[row_index][col_index].set_ylabel(metric.replace('_', ' ').capitalize(),
    #                                       fontdict={'weight':'light', 'size': 30})
    # plt.title(f'{metric} by Model')

    if col_index == 0:
        axes[row_index][col_index].legend(loc=(0, 1.02), ncol=6, columnspacing=1, fontsize=38)

    # plt.tight_layout()
    # plt.savefig(f'./bar3/cl_{metric}_plot.png')
    # plt.close()
    # plt.show()

# plt.show()
plt.savefig("fig2.pdf")


==> data/palrun_inference_sft.py <==
import multiprocessing as mp
import argparse

parser = argparse.ArgumentParser(
                    prog='inference script',
                    description='inference script',
                    epilog='help')
    
parser.add_argument('-m', '--model_ckpt')
parser.add_argument('-i', '--input_file_path')
parser.add_argument('-o', '--output_file_path')
parser.add_argument('-s', '--stop_token_ids')
args = parser.parse_args()

# DATADIR="deepseek_generation_natural.jsonl"
# model = "/data/Models/DeepSeek/Instruction-base/deep-seek-7b-instruct"
model = args.model_ckpt
DATADIR = args.input_file_path
OUTPUTDIR = args.output_file_path
TMP_OUTPUTDIR = OUTPUTDIR.split('.jsonl')[0]

import subprocess
processes = []
gpus = [6,7]
per_dp_rank_cards = 1 # 1


# per_dp_rank_cards = 1
# model = "/hf3fs-hg/prod/deepseek/shared/zhuqihao/public_model/deepseek-coder-1b-instruct/"
dp_size = len(gpus) // per_dp_rank_cards
print(dp_size)
for i in range(dp_size):
    cuda_device = ""
    for j in range(per_dp_rank_cards):
        cuda_device += str(gpus[i * per_dp_rank_cards + j]) + ","
    cmd = f"CUDA_VISIBLE_DEVICES={cuda_device[:-1]} python run_inference_vllm.py --model {model} --source_file {DATADIR} --top_p 0.95 --batch_size 30 --card {i} --totalnumber {dp_size} --max_tokens 4096 --stop_token_ids {args.stop_token_ids}"

    p = subprocess.Popen(cmd, shell=True)
    processes.append(p)

for p in processes:
    p.wait()

outputfile = OUTPUTDIR
outputfile = open(outputfile, "w")
for i in range(dp_size):
    filepath = f"output{i}.jsonl"
    # filepath = TMP_OUTPUTDIR + f"{i}.jsonl"
    lines = open(filepath).readlines()
    for line in lines:
        outputfile.write(line)
    subprocess.Popen(f"rm {filepath}", shell=True)
outputfile.close()


==> data/run_inference_vllm.py <==
import argparse
import os
import requests
import numpy as np
import json
import time
import torch
from pathlib import Path
from transformers import StoppingCriteriaList, StoppingCriteria
from vllm import LLM, SamplingParams
from transformers import AutoTokenizer, AutoModelForCausalLM, AutoConfig
from tqdm import tqdm

if __name__ == "__main__":
    #check_version()
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--model",
        type=str,
        default="codex002",
        help="Type of Codex Model to run",
    )
    parser.add_argument(
        "--source_file",
        type=str,
        default="./ds1000_data",
        help="Path to the downloaded DS-1000 data",
    )
    parser.add_argument(
        "--temperature",
        type=float,
        default=0.0,
        help="Temperature of the Codex sampling distribtuion.",
    )
    parser.add_argument(
        "--top_p",
        type=float,
        default=0.95,
        help="Top-p cutoff of the Codex sampling distribtuion",
    )
    parser.add_argument(
        "--max_tokens",
        type=int,
        default=1024,
        help="Number of maximum tokens for Model to generate",
    )
    parser.add_argument(
        "--batch_size",
        type=int,
        default=20,
        help="Number of requests to issue at one time",
    )
    parser.add_argument(
        "--card",
        type=int,
        required=True,
    )
    parser.add_argument(
        "--totalnumber",
        type=int,
        required=True,
    )    
    parser.add_argument(
        "--stop_token_ids",
        type=str,
        required = True
    )
    args = parser.parse_args()
    filepath = args.source_file
    dp_size = args.totalnumber
    dp_rank = args.card
    stop_token_ids = [int(x) for x in args.stop_token_ids.split(',')]
    print(stop_token_ids)
    lines = open(filepath, "r").readlines()
    data = [json.loads(line) for line in lines]
    prompt_indices_split = np.array_split(range(len(data)), dp_size)
    prompt_indices = prompt_indices_split[dp_rank]
    available_gpus = os.environ['CUDA_VISIBLE_DEVICES'].split(',')
    llm = LLM(model=args.model, tensor_parallel_size=len(available_gpus), gpu_memory_utilization=0.95, trust_remote_code=True, max_model_len=args.max_tokens)
    outputfile = open('output'+str(dp_rank)+'.jsonl', 'w')
    if args.temperature == 0:
        args.top_p = 1.0
    for idx in tqdm(range(0, len(prompt_indices), args.batch_size), desc='Generating for rank '+str(dp_rank)):
        prompts = []
        result = []
        for j in prompt_indices[idx:idx + args.batch_size]:
            prompts.append(data[j]['prompt'])
            result.append(data[j])
        outputs = llm.generate(prompts, sampling_params=SamplingParams(temperature=args.temperature, top_p=args.top_p, max_tokens=args.max_tokens, stop_token_ids=stop_token_ids), use_tqdm=False)
        # outputs = llm.generate(prompts, sampling_params=SamplingParams(repetition_penalty=1.2, temperature=args.temperature, top_p=args.top_p, max_tokens=args.max_tokens, stop_token_ids=[32021]), use_tqdm=False)
        outputs = sorted(outputs, key=lambda x: int(x.request_id)) # sort outputs by request_id
        #outputs = [output.outputs[0] for output in outputs]
        result_with_prompt = {}
        for output in outputs:
            result_with_prompt[output.prompt] = output.outputs[0].text

        for i in range(len(prompts)):
            if prompts[i] in result_with_prompt:
                result[i]['completion'] = result_with_prompt[prompts[i]]
            else:
                result[i]['completion'] = 'out of max_tokens'
            outputfile.write(json.dumps(result[i], ensure_ascii=False)+'\n')
            outputfile.flush()
    outputfile.close()
